Analyzing the Impact of Computation in Adaptive Dynamic Programming for Stochastic LQR Problem

Adaptive dynamic programming (ADP) for stochastic linear quadratic regulation (LQR) demands the precise computation of stochastic integrals during policy iteration (PI). In a fully model-free problem setting, this computation can only be approximated by state samples collected at discrete time points using computational methods such as the canonical Euler-Maruyama method. Our research reveals a critical phenomenon: the sampling period can significantly impact control performance. This impact is due to the fact that computational errors introduced in each step of PI can significantly affect the algorithm's convergence behavior, which in turn influences the resulting control policy. We draw a parallel between PI and Newton's method applied to the Ricatti equation to elucidate how the computation impacts control. In this light, the computational error in each PI step manifests itself as an extra error term in each step of Newton's method, with its upper bound proportional to the computational error. Furthermore, we demonstrate that the convergence rate for ADP in stochastic LQR problems using the Euler-Maruyama method is O(h), with h being the sampling period. A sensorimotor control task finally validates these theoretical findings.

==> draw_k.py <==
import os
import json
import matplotlib.pyplot as plt

def read_data():
    # Get the current directory
    folder_name = os.getcwd()
    data_list = []

    # List all files in the current directory
    for file_name in os.listdir(folder_name):
        if file_name.endswith('.json'):
            with open(os.path.join(folder_name, file_name), 'r') as f:
                data = json.load(f)

            # Extract N_s from the file name
            n_s = int(file_name.split('_')[2].split('.')[0])

            # Append the data along with N_s
            data_list.append({
                "N_s": n_s,
                "P": data["P"],
                "K": data["K"],
                "P_norm": data["P_norm"],
                "K_norm": data["K_norm"]
            })

    return data_list


def main():
    data_list = read_data()
    sorted_data = sorted(data_list, key=lambda x: x["N_s"])

    # Prepare data for plotting
    h_values = [0.01 / data['N_s'] for data in sorted_data]
    k_norm_values = [data['K_norm'] for data in sorted_data]

    plt.figure(figsize=(10, 6))
    plt.plot(h_values, k_norm_values, '-D', color='blue', label='J', linewidth=2, markersize=10)
    # plt.axhline(y=J_star, color='blue', linestyle='--', label='$J^*$', linewidth=2)
    plt.xlabel('$h$', fontsize=30, fontweight='bold')
    plt.ylabel('$\|\hat{K}_{\infty} - K^*\|$', fontsize=30, fontweight='bold')
    # plt.xticks(range(0, 2000 + 1, 400))
    # plt.yticks(range(450, 467, 4))
    plt.grid(which='both', linestyle='--', linewidth=1)
    plt.minorticks_on()
    # Extend the tick marks and make them appear outside the plot area
    plt.tick_params(axis='x', which='major', length=10, direction='inout', labelsize=30)
    plt.tick_params(axis='y', which='major', length=10, direction='inout', labelsize=30)
    plt.tick_params(axis='both', which='minor', length=5, direction='inout', labelsize=30)
    ax = plt.gca()  # Get the current axis

    ax.ticklabel_format(style='sci', axis='x', scilimits=(0, 0))
    ax.xaxis.get_offset_text().set_fontsize(25)  # 设置科学计数法标记的字体大小

    import matplotlib.ticker as ticker

    ax = plt.gca()  # Get the current axis
    ax.xaxis.set_minor_locator(ticker.MultipleLocator(200))  # Adjust for x-axis
    ax.yaxis.set_minor_locator(ticker.MultipleLocator(2))  # Adjust for y-axis

    plt.gca().spines['top'].set_visible(False)
    plt.gca().spines['right'].set_visible(False)
    plt.gca().spines['left'].set_linewidth(0.5)
    plt.gca().spines['bottom'].set_linewidth(0.5)
    # plt.legend(fontsize=20, frameon=False)
    plt.tight_layout()
    plt.savefig('K_norm.pdf', format='pdf', bbox_inches='tight')
    plt.show()


if __name__ == "__main__":
    main()
